Fine-grained Material Associated with a Large Sulfide returned from Comet 81P/Wild 2

In a consortium analysis of a large particle captured from the coma of comet 81P/Wild 2 by the Stardust spacecraft, we report the discovery of a field of fine-grained material (FGM) in contact with a large sulfide particle. The FGM was partially located in an embayment in the sulfide, so appears to have been largely protected from damage during hypervelocity capture in aerogel. Some of the FGM particles are indistinguishable in their characteristics from common components of chondritic-porous interplanetary dust particles (CP-IDPs), including glass with embedded metals and sulfides (GEMS) and equilibrated aggregates (EAs). The sulfide exhibits surprising Ni-rich lamellae, which may indicate that this particle experienced a long-duration heating event after its formation but before incorporation into Wild 2. We discuss the relationship of the FGM to the sulfide, to other Wild 2 particles and to the history of the Solar nebula.

==> Tables/MakeLatexTables.py <==
import pandas as pd
from tabulate import tabulate
from IPython.display import display

def GetLaTeX(df, IncludeHeader=True):
    ''' Turns a pandas dataframe into a latex insert for inclusion in the paper.
    Write it to a .tex file and then include it with \input{filename}
    '''
    t = df.to_latex(escape=False, index=False)
    t = t.replace('NaN', '   ')
    t = t.replace('% ', '\\%')
    t = t.replace('\\midrule', '\\hline')
    t = '\n'.join(t.split('\n')[2:])
    t = '\n'.join(t.split('\n')[:-3])
    if IncludeHeader == False:
        # GetLaTeX leaves the header row and first hline in, but we don't want it now.
        t = '\n'.join(t.split('\n')[2:])
    return t

def GetIDNumbersLaTeX(df, RefersToTable=None):
    ''' This requires that the source table has columns:
    'UC Berkeley ID', 'Counts', 'Spectrum'
    '''
    # Need to show all the text into the output here.
    pd.set_option('display.max_colwidth', -1)
    # Extract the sample ID table rows.
    #s = pd.DataFrame(columns=['Table', '\#', 'JSC Phone #', 'UC Berkeley ID', '$\Sum$ Peak Counts', 'Notes'])
    s = pd.DataFrame(columns=['Table', '\#', 'UC Berkeley ID', '$\Sum$ Peak Counts'])
    s['\#'] = df['\#'].replace('refspec', 'newspec', regex=True)
    s['\#'] = s['\#'].replace('\\\\hline', '', regex=True)
    #s['JSC Phone #'] = '??'
    s['UC Berkeley ID'] = df['UC Berkeley ID']
    s['$\Sum$ Peak Counts'] = df['Counts'].map('{:0.2g}'.format).replace('e\+0','$\\cdot10^', regex=True) + '$'
    # var = c['Counts']
    # var.replace('e\+0','\\cdot10^', regex=True)
    s['Table'] = RefersToTable
    t = GetLaTeX(s)
    # GetLaTeX leaves the header row and first hline in, but we don't want it now.
    t = '\n'.join(t.split('\n')[2:])
    return t


# Nanophases tables.
c = pd.read_csv('AndromedaTables/Nanophases-Table 1.csv')

# First the IDs table section.
t = GetIDNumbersLaTeX(c, RefersToTable='\\ref{tab:NanophaseCompositions}')
with open('NanophaseCompositionsIDs.tex', 'w') as f:
    f.write(t)

# And now the actual table.
del c['UC Berkeley ID']
del c['Counts']
del c['Sum (sanity check)']
t = GetLaTeX(c)
with open('NanophaseCompositions.tex', 'w') as f:
    f.write(t)
print(c.shape)

# This table has a second half.
c = pd.read_csv('AndromedaTables/Nanophases-Table 1-1.csv')
t = GetLaTeX(c)
with open('NanophaseCompositionsProtosolar.tex', 'w') as f:
    f.write(t)
print(c.shape)




# Fe oxides table
c = pd.read_csv('AndromedaTables/FeOxides-Table 1-1.csv')

# First the IDs table section.
t = GetIDNumbersLaTeX(c, RefersToTable='\\ref{tab:FeOxides}')
with open('FeOxideCompositionsIDs.tex', 'w') as f:
    f.write(t)

# And now the actual table.
del c['UC Berkeley ID']
del c['Counts']
del c['Sum (sanity check)']
t = GetLaTeX(c)
with open('FeOxideCompositions.tex', 'w') as f:
    f.write(t)
print(c.shape)









#
#
#
# # Sulfides and metals.
# c = pd.read_csv('GEMS EAs alteration/Sulfides and Metals-Table 1.csv')
#
# # First the IDs table section.
# t = GetIDNumbersLaTeX(c, RefersToTable='\\ref{tab:SulfidesAndMetalsCompositions}')
# with open('SulfidesAndMetalsIDs.tex', 'w') as f:
#     f.write(t)
#
# # And now the actual table.
# del c['UC Berkeley ID']
# del c['Counts']
# t = GetLaTeX(c)
# with open('SulfidesAndMetals.tex', 'w') as f:
#     f.write(t)
# print(c.shape)
#
#
# # GEMS.
# c = pd.read_csv('GEMS EAs alteration/GEMS-Table 1.csv')
#
# # First the IDs table section.
# t = GetIDNumbersLaTeX(c, RefersToTable='\\ref{tab:GEMSCompositions}')
# with open('GEMSCompositionsIDs.tex', 'w') as f:
#     f.write(t)
#
# # And now the actual table.
# del c['UC Berkeley ID']
# del c['Counts']
# del c['Sum (sanity check)']
# t = GetLaTeX(c)
# with open('GEMSCompositions.tex', 'w') as f:
#     f.write(t)
# print(c.shape)
#
# # This table has a second half.
# c = pd.read_csv('GEMS EAs alteration/GEMS-Table 1-1.csv')
# t = GetLaTeX(c)
# with open('GEMSCompositionsProtosolar.tex', 'w') as f:
#     f.write(t)
# print(c.shape)
#
#
# # Silicates.
# c = pd.read_csv('GEMS EAs alteration/Silicates-Table 1.csv')
#
# # First the IDs table section.
# t = GetIDNumbersLaTeX(c, RefersToTable='\\ref{tab:SilicateCompositions}')
# with open('SilicateCompositionsIDs.tex', 'w') as f:
#     f.write(t)
#
# # And now the actual table.
# del c['UC Berkeley ID']
# del c['Counts']
# del c['Sum (sanity check)']
# t = GetLaTeX(c)
# with open('SilicateCompositions.tex', 'w') as f:
#     f.write(t)
# print(c.shape)
#
# # This table has a second half.
# c = pd.read_csv('GEMS EAs alteration/Silicates-Table 1-1.csv')
# t = GetLaTeX(c)
# with open('SilicateCompositionsProtosolar.tex', 'w') as f:
#     f.write(t)
# print(c.shape)

